Numerical Analysis of Simultaneous Reconstruction of Initial Condition and Potential in Subdiffusion

This paper investigates the simultaneous identification of a spatially dependent potential and the initial condition in a subdiffusion model based on two terminal observations. The existence, uniqueness, and conditional stability of the inverse problem are established under weak regularity assumptions through a constructive fixed-point iteration approach. The theoretical analysis further inspires the development of an easy-to-implement iterative algorithm. A fully discrete scheme is then proposed, combining the finite element method for spatial discretization, convolution quadrature for temporal discretization, and the quasi-boundary value method to handle the ill-posedness of recovering the initial condition. Inspired by the conditional stability estimate, we demonstrate the linear convergence of the iterative algorithm and provide a detailed error analysis for the reconstructed initial condition and potential. The derived \textsl{a priori} error estimate offers a practical guide for selecting regularization parameters and discretization mesh sizes based on the noise level. Numerical experiments are provided to illustrate and support our theoretical findings.

==> pics/back_err_contri_qu_ritz.m <==
clear all
close all
K=[200:200:2000];
K=[80 160 320 480 640 800 960 1120 1280];
K=[200 400 600 800 1200 1600 2000 2400 3200];
K=[10 20 40 80 120 160 240 320 480 640 960];
K=[10 20 40 80 120 160 240 320 480 640 1280 2560 5120 10240];
delta = 1./K(1:end);
err_25 = load('errQ_con_con_P1_ritz25').eeq(1:end);
err_50 =  load('errQ_con_con_P1_ritz50').eeq(1:end);
err_75 =  load('errQ_con_con_P1_ritz75').eeq(1:end);
err_25u = load('erru_con_con_P1_ritz25').eu(1:end);
err_50u =  load('erru_con_con_P1_ritz50').eu(1:end);
err_75u =  load('erru_con_con_P1_ritz75').eu(1:end);


% err_100 = load('err_100').err;
test0 = delta.^(3/7)*.27;
figure1 =  figure('Position',[0 0 700 560]);
axes1 = axes('Parent',figure1);
hold(axes1,'on');
set(axes1,'XMinorTick','on','XScale','log','YMinorTick','on','YScale','log','Fontsize',15,'FontWeight','bold');% xlim(axes1,[4e-6,4.5e-5]);
xlim(axes1,[1/10240,1/10]);
ylim(axes1,[0.005,0.4]);
% ylim(axes1,[0.003,0.4]);
loglog(delta,err_25u,'Marker','o','MarkerSize',10,'Color','#A2142F','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50u,'Marker','s','MarkerSize',10,'Color','#7E2F8E','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75u,'Marker','d','MarkerSize',10,'Color','#0072BD','LineStyle','--','LineWidth',2.5)

loglog(delta,err_25,'Marker','o','MarkerSize',10,'Color','#FF0000','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50,'Marker','s','MarkerSize',10,'Color','#FF00FF','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75,'Marker','d','MarkerSize',10,'Color','#0000FF','LineStyle','--','LineWidth',2.5)

% loglog(delta,err_100,'Marker','x','MarkerSize',8,'Color','#FF00FF','LineStyle','--','LineWidth',1.8)
loglog(delta,test0,'LineWidth',2.5,'MarkerSize',8,'LineStyle','--','Color','black')

% legend('$r=1/\alpha$','$r=2/\alpha$','$r=3/\alpha$','$N^{-1}$','$N^{-2}$','FontSize',10,'interpreter','latex')
% 
%     ylabel('$H^1$-error','FontSize',13,'interpreter','latex');
  xlabel('$\delta$','FontSize',30,'interpreter','latex');
% title('Convergence rate of
% $\|q^*-q^\dagger\|_{L^2(\Omega)}/\|q^\dagger\|_{L^2(\Omega)}$','Fontsize',13,'interpreter','latex') ,'NumColumns',2
text(8e-3, 0.02,'$O(\delta^{3/7})$', 'FontSize', 30, 'Interpreter', 'latex');
 % text(5e-3, 0.35, '$O(\delta^{3/8})$', 'FontSize', 25, 'Interpreter', 'latex');
  legend('$e_v$, $\alpha=0.25$','$e_v$, $\alpha=0.50$','$e_v$, $\alpha=0.75$','$e_q$, $\alpha=0.25$','$e_q$, $\alpha=0.50$','$e_q$, $\alpha=0.75$','Fontsize',15,'Interpreter','latex','NumColumns',2)

% legend('$e_v$, $\alpha=0.25$','$e_v$, $\alpha=0.50$','$e_v$, $\alpha=0.75$','$e_q$, $\alpha=0.25$','$e_q$, $\alpha=0.50$','$e_q$, $\alpha=0.75$','Fontsize',15,'Interpreter','latex')
% legend(['\alpha=0.25',rate_v],['\alpha=0.50',rate_v],['\alpha=0.75',rate_v],['\alpha=0.25',rate_q],['\alpha=0.50',rate_q],['\alpha=0.75',rate_q]);
lgd = legend;
lgd.Location = 'northwest';
lgd.Location= 'southeast';
lgd.FontSize = 25;
lgd.FontWeight = 'bold';
hold(axes1,'off');
saveas(figure1,'ratequ_con_con_P1_ritz.png')




err_25 = load('errQ_con_tri_P1_ritz025').eeq(1:end);
err_50 =  load('errQ_con_tri_P1_ritz050').eeq(1:end);
err_75 =  load('errQ_con_tri_P1_ritz075').eeq(1:end);
err_25u = load('erru_con_tri_P1_ritz025').eu(1:end);
err_50u =  load('erru_con_tri_P1_ritz050').eu(1:end);
err_75u =  load('erru_con_tri_P1_ritz075').eu(1:end);


% err_100 = load('err_100').err;
test0 = delta.^(3/8)*.285;
figure2 =  figure('Position',[0 0 700 560]);
axes1 = axes('Parent',figure2);
hold(axes1,'on');
set(axes1,'XMinorTick','on','XScale','log','YMinorTick','on','YScale','log','Fontsize',15,'FontWeight','bold');% xlim(axes1,[4e-6,4.5e-5]);
% xlim(axes1,[0.0004925,0.0051]);
% xlim(axes1,[1/3200,1/400]);
% xlim(axes1,[1/5120,1/40]);
% ylim(axes1,[0.021144176165949,0.165566704349756]);
% xlim(axes1,[1/10240,1/10]);
xlim(axes1,[1/10240,1/10]);
ylim(axes1,[0.004,0.5]);
ylim(axes1,[0.007,0.49]);
loglog(delta,err_25u,'Marker','o','MarkerSize',10,'Color','#A2142F','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50u,'Marker','s','MarkerSize',10,'Color','#7E2F8E','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75u,'Marker','d','MarkerSize',10,'Color','#0072BD','LineStyle','--','LineWidth',2.5)

loglog(delta,err_25,'Marker','o','MarkerSize',10,'Color','#FF0000','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50,'Marker','s','MarkerSize',10,'Color','#FF00FF','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75,'Marker','d','MarkerSize',10,'Color','#0000FF','LineStyle','--','LineWidth',2.5)

% loglog(delta,err_100,'Marker','x','MarkerSize',8,'Color','#FF00FF','LineStyle','--','LineWidth',1.8)
loglog(delta,test0,'LineWidth',2.5,'MarkerSize',8,'LineStyle','--','Color','black')
  legend('$e_v$, $\alpha=0.25$','$e_v$, $\alpha=0.50$','$e_v$, $\alpha=0.75$','$e_q$, $\alpha=0.25$','$e_q$, $\alpha=0.50$','$e_q$, $\alpha=0.75$','Fontsize',15,'Interpreter','latex','NumColumns',2)
% legend(['\alpha=0.25',rate_v],['\alpha=0.50',rate_v],['\alpha=0.75',rate_v],['\alpha=0.25',rate_q],['\alpha=0.50',rate_q],['\alpha=0.75',rate_q]);
lgd = legend;
% lgd.Location = 'northwest';
lgd.Location = 'southeast';
lgd.FontSize = 25;
lgd.FontWeight = 'bold';
hold(axes1,'off');
% legend('$r=1/\alpha$','$r=2/\alpha$','$r=3/\alpha$','$N^{-1}$','$N^{-2}$','FontSize',10,'interpreter','latex')
% 
%     ylabel('$H^1$-error','FontSize',13,'interpreter','latex');
  xlabel('$\delta$','FontSize',30,'interpreter','latex');
% title('Convergence rate of    $\|q^*-q^\dagger\|_{L^2(\Omega)}/\|q^\dagger\|_{L^2(\Omega)}$','Fontsize',13,'interpreter','latex')
text(5e-3, 0.025,'$O(\delta^{3/8})$', 'FontSize', 30, 'Interpreter', 'latex');
saveas(figure2,'ratequ_con_tri_P1_ritz.png')
% 
test0 = delta.^(3/8)*.285;
err_25 = load('errQ_tri_tri_P1_ritz25').eeq(1:end);
err_50 =  load('errQ_tri_tri_P1_ritz50').eeq(1:end);
err_75 =  load('errQ_tri_tri_P1_ritz75').eeq(1:end);
err_25u = load('erru_tri_tri_P1_ritz25').eu(1:end);
err_50u =  load('erru_tri_tri_P1_ritz50').eu(1:end);
err_75u =  load('erru_tri_tri_P1_ritz75').eu(1:end);
figure3 =  figure('Position',[600 0 700 560]);
axes1 = axes('Parent',figure3);
hold(axes1,'on');
set(axes1,'XMinorTick','on','XScale','log','YMinorTick','on','YScale','log','Fontsize',15,'FontWeight','bold');% xlim(axes1,[4e-6,4.5e-5]);
% xlim(axes1,[1/5120,1/40]);
% ylim(axes1,[0.021144176165949,0.165566704349756]);
% xlim(axes1,[1/5120,1/10]);
xlim(axes1,[1/10240,1/10]);
ylim(axes1,[0.004,0.5]);
ylim(axes1,[0.007,0.4]);
loglog(delta,err_25u,'Marker','o','MarkerSize',10,'Color','#A2142F','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50u,'Marker','s','MarkerSize',10,'Color','#7E2F8E','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75u,'Marker','d','MarkerSize',10,'Color','#0072BD','LineStyle','--','LineWidth',2.5)

loglog(delta,err_25,'Marker','o','MarkerSize',10,'Color','#FF0000','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50,'Marker','s','MarkerSize',10,'Color','#FF00FF','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75,'Marker','d','MarkerSize',10,'Color','#0000FF','LineStyle','--','LineWidth',2.5)

% loglog(delta,err_100,'Marker','x','MarkerSize',8,'Color','#FF00FF','LineStyle','--','LineWidth',1.8)
loglog(delta,test0,'LineWidth',2.5,'MarkerSize',8,'LineStyle','--','Color','black')

% legend('$r=1/\alpha$','$r=2/\alpha$','$r=3/\alpha$','$N^{-1}$','$N^{-2}$','FontSize',10,'interpreter','latex')
% 
%     ylabel('$H^1$-error','FontSize',13,'interpreter','latex');
  xlabel('$\delta$','FontSize',30,'interpreter','latex');
% title('Convergence rate of
% $\|q^*-q^\dagger\|_{L^2(\Omega)}/\|q^\dagger\|_{L^2(\Omega)}$','Fontsize',13,'interpreter','latex') ,'NumColumns',2
text(5e-3, 0.03,'$O(\delta^{3/8})$', 'FontSize', 30, 'Interpreter', 'latex');
 % text(5e-3, 0.35, '$O(\delta^{3/8})$', 'FontSize', 25, 'Interpreter', 'latex');
  legend('$e_v$, $\alpha=0.25$','$e_v$, $\alpha=0.50$','$e_v$, $\alpha=0.75$','$e_q$, $\alpha=0.25$','$e_q$, $\alpha=0.50$','$e_q$, $\alpha=0.75$','Fontsize',15,'Interpreter','latex','NumColumns',2)

% legend('$e_v$, $\alpha=0.25$','$e_v$, $\alpha=0.50$','$e_v$, $\alpha=0.75$','$e_q$, $\alpha=0.25$','$e_q$, $\alpha=0.50$','$e_q$, $\alpha=0.75$','Fontsize',15,'Interpreter','latex')
% legend(['\alpha=0.25',rate_v],['\alpha=0.50',rate_v],['\alpha=0.75',rate_v],['\alpha=0.25',rate_q],['\alpha=0.50',rate_q],['\alpha=0.75',rate_q]);
lgd = legend;
lgd.Location = 'northwest';
lgd.Location = 'southeast';
lgd.FontSize = 25;
lgd.FontWeight = 'bold';
hold(axes1,'off');
saveas(figure3,'ratequ_tri_tri_P1_ritz.png')





% 
test0 = delta.^(3/8)*.17;
% test0 = delta.^(1/3)*.12;
err_25 = load('errQ_tri_con_P1_ritz25').eeq(1:end);
err_50 =  load('errQ_tri_con_P1_ritz50').eeq(1:end);
err_75 =  load('errQ_tri_con_P1_ritz75').eeq(1:end);
err_25u = load('erru_tri_con_P1_ritz25').eu(1:end);
err_50u =  load('erru_tri_con_P1_ritz50').eu(1:end);
err_75u =  load('erru_tri_con_P1_ritz75').eu(1:end);
figure4 =  figure('Position',[600 0 700 560]);
axes1 = axes('Parent',figure4);
hold(axes1,'on');
set(axes1,'XMinorTick','on','XScale','log','YMinorTick','on','YScale','log','Fontsize',15,'FontWeight','bold');% xlim(axes1,[4e-6,4.5e-5]);
xlim(axes1,[1/10240,1/10]);
% ylim(axes1,[0.021144176165949,0.165566704349756]);
% xlim(axes1,[1/5120,1/10]);
ylim(axes1,[0.0045,0.3]);
loglog(delta,err_25u,'Marker','o','MarkerSize',10,'Color','#A2142F','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50u,'Marker','s','MarkerSize',10,'Color','#7E2F8E','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75u,'Marker','d','MarkerSize',10,'Color','#0072BD','LineStyle','--','LineWidth',2.5)

loglog(delta,err_25,'Marker','o','MarkerSize',10,'Color','#FF0000','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50,'Marker','s','MarkerSize',10,'Color','#FF00FF','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75,'Marker','d','MarkerSize',10,'Color','#0000FF','LineStyle','--','LineWidth',2.5)

% loglog(delta,err_100,'Marker','x','MarkerSize',8,'Color','#FF00FF','LineStyle','--','LineWidth',1.8)
loglog(delta,test0,'LineWidth',2.5,'MarkerSize',8,'LineStyle','--','Color','black')

% legend('$r=1/\alpha$','$r=2/\alpha$','$r=3/\alpha$','$N^{-1}$','$N^{-2}$','FontSize',10,'interpreter','latex')
% 
%     ylabel('$H^1$-error','FontSize',13,'interpreter','latex');
  xlabel('$\delta$','FontSize',30,'interpreter','latex');
% title('Convergence rate of
% $\|q^*-q^\dagger\|_{L^2(\Omega)}/\|q^\dagger\|_{L^2(\Omega)}$','Fontsize',13,'interpreter','latex') ,'NumColumns',2
text(5e-3, 0.02,'$O(\delta^{3/8})$', 'FontSize', 30, 'Interpreter', 'latex');
 % text(5e-3, 0.35, '$O(\delta^{3/8})$', 'FontSize', 25, 'Interpreter', 'latex');
  legend('$e_v$, $\alpha=0.25$','$e_v$, $\alpha=0.50$','$e_v$, $\alpha=0.75$','$e_q$, $\alpha=0.25$','$e_q$, $\alpha=0.50$','$e_q$, $\alpha=0.75$','Fontsize',15,'Interpreter','latex','NumColumns',2)

% legend('$e_v$, $\alpha=0.25$','$e_v$, $\alpha=0.50$','$e_v$, $\alpha=0.75$','$e_q$, $\alpha=0.25$','$e_q$, $\alpha=0.50$','$e_q$, $\alpha=0.75$','Fontsize',15,'Interpreter','latex')
% legend(['\alpha=0.25',rate_v],['\alpha=0.50',rate_v],['\alpha=0.75',rate_v],['\alpha=0.25',rate_q],['\alpha=0.50',rate_q],['\alpha=0.75',rate_q]);
lgd = legend;
lgd.Location = 'northwest';
lgd.Location = 'southeast';
lgd.FontSize = 25;
lgd.FontWeight = 'bold';
hold(axes1,'off');
saveas(figure4,'ratequ_tri_con_P1_ritz.png')

% 
% test0 = delta.^(1/5)*.325;
% % test0 = delta.^(1/3)*.12;
% err_25 = load('errQ_dis_dis_P1_ritz25').eeq(1:end);
% err_50 =  load('errQ_dis_dis_P1_ritz50').eeq(1:end);
% err_75 =  load('errQ_dis_dis_P1_ritz75').eeq(1:end);
% err_25u = load('erru_dis_dis_P1_ritz25').eu(1:end);
% err_50u =  load('erru_dis_dis_P1_ritz50').eu(1:end);
% err_75u =  load('erru_dis_dis_P1_ritz75').eu(1:end);
% figure5 =  figure('Position',[600 0 700 560]);
% axes1 = axes('Parent',figure5);
% hold(axes1,'on');
% set(axes1,'XMinorTick','on','XScale','log','YMinorTick','on','YScale','log','Fontsize',15,'FontWeight','bold');% xlim(axes1,[4e-6,4.5e-5]);
% xlim(axes1,[1/10240,1/10]);
% % ylim(axes1,[0.021144176165949,0.165566704349756]);
% % xlim(axes1,[1/5120,1/10]);
% ylim(axes1,[0.03,0.5]);
% loglog(delta,err_25u,'Marker','o','MarkerSize',10,'Color','#A2142F','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_50u,'Marker','s','MarkerSize',10,'Color','#7E2F8E','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_75u,'Marker','d','MarkerSize',10,'Color','#0072BD','LineStyle','--','LineWidth',2.5)
% 
% loglog(delta,err_25,'Marker','o','MarkerSize',10,'Color','#FF0000','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_50,'Marker','s','MarkerSize',10,'Color','#FF00FF','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_75,'Marker','d','MarkerSize',10,'Color','#0000FF','LineStyle','--','LineWidth',2.5)
% 
% % loglog(delta,err_100,'Marker','x','MarkerSize',8,'Color','#FF00FF','LineStyle','--','LineWidth',1.8)
% loglog(delta,test0,'LineWidth',2.5,'MarkerSize',8,'LineStyle','--','Color','black')
% 
% % legend('$r=1/\alpha$','$r=2/\alpha$','$r=3/\alpha$','$N^{-1}$','$N^{-2}$','FontSize',10,'interpreter','latex')
% % 
% %     ylabel('$H^1$-error','FontSize',13,'interpreter','latex');
%   xlabel('$\delta$','FontSize',30,'interpreter','latex');
% % title('Convergence rate of
% % $\|q^*-q^\dagger\|_{L^2(\Omega)}/\|q^\dagger\|_{L^2(\Omega)}$','Fontsize',13,'interpreter','latex') ,'NumColumns',2
% text(1e-2, 0.085,'$O(\delta^{1/5})$', 'FontSize', 30, 'Interpreter', 'latex');
%  % text(5e-3, 0.35, '$O(\delta^{3/8})$', 'FontSize', 25, 'Interpreter', 'latex');
%   legend('$e_v$, $\alpha=0.25$','$e_v$, $\alpha=0.50$','$e_v$, $\alpha=0.75$','$e_q$, $\alpha=0.25$','$e_q$, $\alpha=0.50$','$e_q$, $\alpha=0.75$','Fontsize',15,'Interpreter','latex','NumColumns',2)
% 
% % legend('$e_v$, $\alpha=0.25$','$e_v$, $\alpha=0.50$','$e_v$, $\alpha=0.75$','$e_q$, $\alpha=0.25$','$e_q$, $\alpha=0.50$','$e_q$, $\alpha=0.75$','Fontsize',15,'Interpreter','latex')
% % legend(['\alpha=0.25',rate_v],['\alpha=0.50',rate_v],['\alpha=0.75',rate_v],['\alpha=0.25',rate_q],['\alpha=0.50',rate_q],['\alpha=0.75',rate_q]);
% lgd = legend;
% lgd.Location = 'northwest';
% lgd.Location = 'southeast';
% lgd.FontSize = 24;
% lgd.FontWeight = 'bold';
% hold(axes1,'off');
% saveas(figure5,'ratequ_dis_dis_P1_ritz.png')
% 
% 
% 
% 
% test0 = delta.^(1/5)*.3;
% % test0 = delta.^(1/3)*.12;
% err_25 = load('errQ_dis_dis_P1_ritz_nonstand25').eeq(1:end);
% err_50 =  load('errQ_dis_dis_P1_ritz_nonstand50').eeq(1:end);
% err_75 =  load('errQ_dis_dis_P1_ritz_nonstand75').eeq(1:end);
% err_25u = load('erru_dis_dis_P1_ritz_nonstand25').eu(1:end);
% err_50u =  load('erru_dis_dis_P1_ritz_nonstand50').eu(1:end);
% err_75u =  load('erru_dis_dis_P1_ritz_nonstand75').eu(1:end);
% figure6 =  figure('Position',[600 0 700 560]);
% axes1 = axes('Parent',figure6);
% hold(axes1,'on');
% set(axes1,'XMinorTick','on','XScale','log','YMinorTick','on','YScale','log','Fontsize',15,'FontWeight','bold');% xlim(axes1,[4e-6,4.5e-5]);
% xlim(axes1,[1/10240,1/10]);
% % ylim(axes1,[0.021144176165949,0.165566704349756]);
% % xlim(axes1,[1/5120,1/10]);
% ylim(axes1,[0.02,0.5]);
% loglog(delta,err_25u,'Marker','o','MarkerSize',10,'Color','#A2142F','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_50u,'Marker','s','MarkerSize',10,'Color','#7E2F8E','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_75u,'Marker','d','MarkerSize',10,'Color','#0072BD','LineStyle','--','LineWidth',2.5)
% 
% loglog(delta,err_25,'Marker','o','MarkerSize',10,'Color','#FF0000','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_50,'Marker','s','MarkerSize',10,'Color','#FF00FF','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_75,'Marker','d','MarkerSize',10,'Color','#0000FF','LineStyle','--','LineWidth',2.5)
% 
% % loglog(delta,err_100,'Marker','x','MarkerSize',8,'Color','#FF00FF','LineStyle','--','LineWidth',1.8)
% loglog(delta,test0,'LineWidth',2.5,'MarkerSize',8,'LineStyle','--','Color','black')
% 
% % legend('$r=1/\alpha$','$r=2/\alpha$','$r=3/\alpha$','$N^{-1}$','$N^{-2}$','FontSize',10,'interpreter','latex')
% % 
% %     ylabel('$H^1$-error','FontSize',13,'interpreter','latex');
%   xlabel('$\delta$','FontSize',30,'interpreter','latex');
% % title('Convergence rate of
% % $\|q^*-q^\dagger\|_{L^2(\Omega)}/\|q^\dagger\|_{L^2(\Omega)}$','Fontsize',13,'interpreter','latex') ,'NumColumns',2
% text(1e-2, 0.085,'$O(\delta^{1/5})$', 'FontSize', 30, 'Interpreter', 'latex');
%  % text(5e-3, 0.35, '$O(\delta^{3/8})$', 'FontSize', 25, 'Interpreter', 'latex');
%   legend('$e_v$, $\alpha=0.25$','$e_v$, $\alpha=0.50$','$e_v$, $\alpha=0.75$','$e_q$, $\alpha=0.25$','$e_q$, $\alpha=0.50$','$e_q$, $\alpha=0.75$','Fontsize',15,'Interpreter','latex','NumColumns',2)
% 
% % legend('$e_v$, $\alpha=0.25$','$e_v$, $\alpha=0.50$','$e_v$, $\alpha=0.75$','$e_q$, $\alpha=0.25$','$e_q$, $\alpha=0.50$','$e_q$, $\alpha=0.75$','Fontsize',15,'Interpreter','latex')
% % legend(['\alpha=0.25',rate_v],['\alpha=0.50',rate_v],['\alpha=0.75',rate_v],['\alpha=0.25',rate_q],['\alpha=0.50',rate_q],['\alpha=0.75',rate_q]);
% lgd = legend;
% lgd.Location = 'northwest';
% lgd.Location = 'southeast';
% lgd.FontSize = 24;
% lgd.FontWeight = 'bold';
% hold(axes1,'off');
% saveas(figure6,'ratequ_dis_dis_P1_ritz_nonstand.png')

clear all 
close all

==> pics/err_con_dis.m <==
clear;clc;close all;
K = [200,400,800, 1200 1600,2000 2400 2800 3200];
% delta = 1./K(2,3,4,5,6,7);
delta = 1./K([1,2,3,5,6,7]);
err_25 = load('errQ_con_dis25').eeq([1,2,3,5,6,7]);
err_50 =  load('errQ_con_dis50').eeq([1,2,3,5,6,7]);
err_75 =  load('errQ_con_dis75').eeq([1,2,3,5,6,7]);
% err_100 = load('err_100').err;
test0 = delta.^(0.2)*0.45;
figure1 =  figure('Position',[0 0 500 380]);
axes1 = axes('Parent',figure1);
hold(axes1,'on');
set(axes1,'XMinorTick','on','XScale','log','YMinorTick','on','YScale','log','Fontsize',15,'FontWeight','bold');% xlim(axes1,[4e-6,4.5e-5]);
% xlim(axes1,[0.0004925,0.0051]);
% ylim(axes1,[0.021144176165949,0.165566704349756]);
loglog(delta,err_25,'Marker','o','MarkerSize',10,'Color','#FF0000','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50,'Marker','s','MarkerSize',10,'Color','#FF00FF','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75,'Marker','d','MarkerSize',10,'Color','#0000FF','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_100,'Marker','x','MarkerSize',8,'Color','#FF00FF','LineStyle','--','LineWidth',1.8)
loglog(delta,test0,'Linewidth',2,'MarkerSize',8,'LineStyle','--','Color','black')

% legend('$r=1/\alpha$','$r=2/\alpha$','$r=3/\alpha$','$N^{-1}$','$N^{-2}$','FontSize',10,'interpreter','latex')
% 
%     ylabel('$H^1$-error','FontSize',13,'interpreter','latex');
  xlabel('$\delta$','FontSize',20,'interpreter','latex');
title('Convergence rate of    $\|q^*-q^\dagger\|_{L^2(\Omega)}/\|q^\dagger\|_{L^2(\Omega)}$','Fontsize',13,'interpreter','latex')
text(9.5e-4, 0.13, '$O(\delta^{0.2})$', 'FontSize', 25, 'Interpreter', 'latex');
  
legend(['\alpha=0.25'],['\alpha=0.50'],['\alpha=0.75']);
lgd = legend;
lgd.Location = 'northwest';
lgd.FontSize = 13;
lgd.FontWeight = 'bold';
hold(axes1,'off');




% K = [200,400,800, 1200 1600,2000];
% delta = 1./K;
err_25 = load('erru_con_dis25').eu([1,2,3,5,6,7]);
err_50 =  load('erru_con_dis50').eu([1,2,3,5,6,7]);
err_75 =  load('erru_con_dis75').eu([1,2,3,5,6,7]);
% err_100 = load('err_100').err;
test0 = delta.^(0.2)*0.11;
figure2 =  figure('Position',[0 500 500 380]);
axes1 = axes('Parent',figure2);
hold(axes1,'on');
set(axes1,'XMinorTick','on','XScale','log','YMinorTick','on','YScale','log','Fontsize',15,'FontWeight','bold');% xlim(axes1,[4e-6,4.5e-5]);
% xlim(axes1,[0.0004925,0.0051]);
% ylim(axes1,[0.021144176165949,0.165566704349756]);
loglog(delta,err_25,'Marker','o','MarkerSize',10,'Color','#FF0000','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50,'Marker','s','MarkerSize',10,'Color','#FF00FF','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75,'Marker','d','MarkerSize',10,'Color','#0000FF','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_100,'Marker','x','MarkerSize',8,'Color','#FF00FF','LineStyle','--','LineWidth',1.8)
loglog(delta,test0,'Linewidth',2,'MarkerSize',8,'LineStyle','--','Color','black')
text(1.5e-3, 0.035, '$O(\delta^{0.2})$', 'FontSize', 25, 'Interpreter', 'latex');
 
% legend('$r=1/\alpha$','$r=2/\alpha$','$r=3/\alpha$','$N^{-1}$','$N^{-2}$','FontSize',10,'interpreter','latex')
% 
%     ylabel('$H^1$-error','FontSize',13,'interpreter','latex');
  xlabel('$\delta$','FontSize',20,'interpreter','latex');
title('Convergence rate of    $\|U_{h,\gamma}^{0,\delta}(q^*)-v^\dagger\|_{L^2(\Omega)}/\|v^\dagger\|_{L^2(\Omega)}$','Fontsize',13,'interpreter','latex')

legend(['\alpha=0.25'],['\alpha=0.50'],['\alpha=0.75']);
lgd = legend;
lgd.Location = 'northwest';
lgd.FontSize = 13;
lgd.FontWeight = 'bold';
hold(axes1,'off');
saveas(figure2,'rateu_con_dis.png')
saveas(figure1,'rateq_con_dis.png')





==> pics/err_dis_tri.m <==
clear;clc;close all;
K = [100 200,400,800, 1200 1600,2000 2400 2800 3200 3600 4000];
% JJ=([2,3,4,5,6,7,8]);
JK=K([2,3,4,5,6,7,8]);
% delta
% K = [400 800, 1200 1600,2000  2800];
delta = 1./JK;
err_25 = load('errQ_dis_tri25').eeq;
err_50 =  load('errQ_dis_tri50').eeq;
err_75 =  load('errQ_dis_tri75').eeq;
% err_100 = load('err_100').err;
test0 = delta.^(0.2)*0.35;
figure1 =  figure('Position',[0 800 500 380]);
axes1 = axes('Parent',figure1);
hold(axes1,'on');
set(axes1,'XMinorTick','on','XScale','log','YMinorTick','on','YScale','log','Fontsize',15,'FontWeight','bold');% xlim(axes1,[4e-6,4.5e-5]);
% xlim(axes1,[0.0004925,0.0051]);
% ylim(axes1,[0.021144176165949,0.165566704349756]);
loglog(delta,err_25([2,3,4,5,6,7,8]),'Marker','o','MarkerSize',10,'Color','#FF0000','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50([2,3,4,5,6,7,8]),'Marker','s','MarkerSize',10,'Color','#FF00FF','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75([2,3,4,5,6,7,8]),'Marker','d','MarkerSize',10,'Color','#0000FF','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_100,'Marker','x','MarkerSize',8,'Color','#FF00FF','LineStyle','--','LineWidth',1.8)
loglog(delta,test0,'Linewidth',2,'MarkerSize',8,'LineStyle','--','Color','black')

% legend('$r=1/\alpha$','$r=2/\alpha$','$r=3/\alpha$','$N^{-1}$','$N^{-2}$','FontSize',10,'interpreter','latex')
% 
%     ylabel('$H^1$-error','FontSize',13,'interpreter','latex');
  xlabel('$\delta$','FontSize',20,'interpreter','latex');
title('Convergence rate of    $\|q^*-q^\dagger\|_{L^2(\Omega)}/\|q^\dagger\|_{L^2(\Omega)}$','Fontsize',13,'interpreter','latex')
text(8e-4, 0.1, '$O(\delta^{0.2})$', 'FontSize', 25, 'Interpreter', 'latex');
  
legend(['\alpha=0.25'],['\alpha=0.50'],['\alpha=0.75']);
lgd = legend;
lgd.Location = 'northwest';
lgd.FontSize = 13;
lgd.FontWeight = 'bold';
hold(axes1,'off');




% K = [200,400,800, 1200 1600,2000];
% delta = 1./K;
err_25 = load('erru_dis_tri25').eu;
err_50 =  load('erru_dis_tri50').eu;
err_75 =  load('erru_dis_tri75').eu;
% err_100 = load('err_100').err;
test0 = delta.^(0.2)*0.53;
figure2 =  figure('Position',[0 0 500 380]);
axes1 = axes('Parent',figure2);
hold(axes1,'on');
set(axes1,'XMinorTick','on','XScale','log','YMinorTick','on','YScale','log','Fontsize',15,'FontWeight','bold');% xlim(axes1,[4e-6,4.5e-5]);
% xlim(axes1,[0.0004925,0.0051]);
% ylim(axes1,[0.021144176165949,0.165566704349756]);
loglog(delta,err_25([2,3,4,5,6,7,8]),'Marker','o','MarkerSize',10,'Color','#FF0000','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50([2,3,4,5,6,7,8]),'Marker','s','MarkerSize',10,'Color','#FF00FF','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75([2,3,4,5,6,7,8]),'Marker','d','MarkerSize',10,'Color','#0000FF','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_100,'Marker','x','MarkerSize',8,'Color','#FF00FF','LineStyle','--','LineWidth',1.8)
loglog(delta,test0,'Linewidth',2,'MarkerSize',8,'LineStyle','--','Color','black')
text(1.2e-3, 0.13, '$O(\delta^{0.2})$', 'FontSize', 25, 'Interpreter', 'latex');
 
% legend('$r=1/\alpha$','$r=2/\alpha$','$r=3/\alpha$','$N^{-1}$','$N^{-2}$','FontSize',10,'interpreter','latex')
% 
%     ylabel('$H^1$-error','FontSize',13,'interpreter','latex');
  xlabel('$\delta$','FontSize',20,'interpreter','latex');
title('Convergence rate of    $\|U_{h,\gamma}^{0,\delta}(q^*)-v^\dagger\|_{L^2(\Omega)}/\|v^\dagger\|_{L^2(\Omega)}$','Fontsize',13,'interpreter','latex')

legend(['\alpha=0.25'],['\alpha=0.50'],['\alpha=0.75']);
lgd = legend;
lgd.Location = 'northwest';
lgd.FontSize = 13;
lgd.FontWeight = 'bold';
hold(axes1,'off');


saveas(figure2,'rateu_dis_tri.png')
saveas(figure1,'rateq_dis_tri.png')

==> pics/err_tri_con.m <==
clear;clc;close all;
K = [200,400,800, 1200 1600,2000 2400 2800 3200];

delta = 1./K([3,4,5,6,8]);
err_25 = load('errQ_tri_con25').eeq([3,4,5,6,8]);
err_50 =  load('errQ_tri_con50').eeq([3,4,5,6,8]);
err_75 =  load('errQ_tri_con75').eeq([3,4,5,6,8]);
% err_100 = load('err_100').err;
test0 = delta.^(1/3)*0.65;
figure1 =  figure('Position',[0 0 500 380]);
axes1 = axes('Parent',figure1);
hold(axes1,'on');
set(axes1,'XMinorTick','on','XScale','log','YMinorTick','on','YScale','log','Fontsize',15,'FontWeight','bold');% xlim(axes1,[4e-6,4.5e-5]);
% xlim(axes1,[0.0004925,0.0051]);
% ylim(axes1,[0.021144176165949,0.165566704349756]);
loglog(delta,err_25,'Marker','o','MarkerSize',10,'Color','#FF0000','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50,'Marker','s','MarkerSize',10,'Color','#FF00FF','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75,'Marker','d','MarkerSize',10,'Color','#0000FF','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_100,'Marker','x','MarkerSize',8,'Color','#FF00FF','LineStyle','--','LineWidth',1.8)
loglog(delta,test0,'Linewidth',2,'MarkerSize',8,'LineStyle','--','Color','black')

% legend('$r=1/\alpha$','$r=2/\alpha$','$r=3/\alpha$','$N^{-1}$','$N^{-2}$','FontSize',10,'interpreter','latex')
% 
%     ylabel('$H^1$-error','FontSize',13,'interpreter','latex');
  xlabel('$\delta$','FontSize',20,'interpreter','latex');
title('Convergence rate of    $\|q^*-q^\dagger\|_{L^2(\Omega)}/\|q^\dagger\|_{L^2(\Omega)}$','Fontsize',13,'interpreter','latex')
text(5e-4, 0.06, '$O(\delta^{1/3})$', 'FontSize', 25, 'Interpreter', 'latex');
  
legend(['\alpha=0.25'],['\alpha=0.50'],['\alpha=0.75']);
lgd = legend;
lgd.Location = 'northwest';
lgd.FontSize = 13;
lgd.FontWeight = 'bold';
hold(axes1,'off');




% K = [200,400,800, 1200 1600,2000];
% delta = 1./K;
err_25 = load('erru_tri_con25').eu([3,4,5,6,8]);
err_50 =  load('erru_tri_con50').eu([3,4,5,6,8]);
err_75 =  load('erru_tri_con75').eu([3,4,5,6,8]);
% err_100 = load('err_100').err;
test0 = delta.^(1/3)*0.5;
figure2 =  figure('Position',[0 500 500 380]);
axes1 = axes('Parent',figure2);
hold(axes1,'on');
set(axes1,'XMinorTick','on','XScale','log','YMinorTick','on','YScale','log','Fontsize',15,'FontWeight','bold');% xlim(axes1,[4e-6,4.5e-5]);
% xlim(axes1,[0.0004925,0.0051]);
% ylim(axes1,[0.021144176165949,0.165566704349756]);
loglog(delta,err_25,'Marker','o','MarkerSize',10,'Color','#FF0000','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50,'Marker','s','MarkerSize',10,'Color','#FF00FF','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75,'Marker','d','MarkerSize',10,'Color','#0000FF','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_100,'Marker','x','MarkerSize',8,'Color','#FF00FF','LineStyle','--','LineWidth',1.8)
loglog(delta,test0,'Linewidth',2,'MarkerSize',8,'LineStyle','--','Color','black')
text(7e-4, 0.04, '$O(\delta^{1/3})$', 'FontSize', 25, 'Interpreter', 'latex');
 
% legend('$r=1/\alpha$','$r=2/\alpha$','$r=3/\alpha$','$N^{-1}$','$N^{-2}$','FontSize',10,'interpreter','latex')
% 
%     ylabel('$H^1$-error','FontSize',13,'interpreter','latex');
  xlabel('$\delta$','FontSize',20,'interpreter','latex');
title('Convergence rate of    $\|U_{h,\gamma}^{0,\delta}(q^*)-v^\dagger\|_{L^2(\Omega)}/\|v^\dagger\|_{L^2(\Omega)}$','Fontsize',13,'interpreter','latex')

legend(['\alpha=0.25'],['\alpha=0.50'],['\alpha=0.75']);
lgd = legend;
lgd.Location = 'northwest';
lgd.FontSize = 13;
lgd.FontWeight = 'bold';
hold(axes1,'off');
saveas(figure2,'rateu_tri_con.png')
saveas(figure1,'rateq_tri_con.png')





==> pics/err_tri_tri.m <==
clear;clc;close all;
K = [200,400,800, 1200 1600,2000];
delta = 1./K;
err_25 = load('errQ_tri_tri25').eeq;
err_50 =  load('errQ_tri_tri50').eeq;
err_75 =  load('errQ_tri_tri75').eeq;

% err_100 = load('err_100').err;
test0 = delta.^(1/3)*0.85;
figure1 =  figure('Position',[0 0 500 380]);
axes1 = axes('Parent',figure1);
hold(axes1,'on');
set(axes1,'XMinorTick','on','XScale','log','YMinorTick','on','YScale','log','Fontsize',15,'FontWeight','bold');% xlim(axes1,[4e-6,4.5e-5]);
xlim(axes1,[0.0004925,0.0051]);
% ylim(axes1,[0.021144176165949,0.165566704349756]);
loglog(delta,err_25(1:end-1),'Marker','o','MarkerSize',10,'Color','#FF0000','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50(1:end-1),'Marker','s','MarkerSize',10,'Color','#FF00FF','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75(1:end-1),'Marker','d','MarkerSize',10,'Color','#0000FF','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_100,'Marker','x','MarkerSize',8,'Color','#FF00FF','LineStyle','--','LineWidth',1.8)
loglog(delta,test0,'Linewidth',2,'MarkerSize',8,'LineStyle','--','Color','black')

% legend('$r=1/\alpha$','$r=2/\alpha$','$r=3/\alpha$','$N^{-1}$','$N^{-2}$','FontSize',10,'interpreter','latex')
% 
%     ylabel('$H^1$-error','FontSize',13,'interpreter','latex');
  xlabel('$\delta$','FontSize',20,'interpreter','latex');
title('Convergence rate of    $\|q^*-q^\dagger\|_{L^2(\Omega)}/\|q^\dagger\|_{L^2(\Omega)}$','Fontsize',13,'interpreter','latex')
text(9.5e-4, 0.11, '$O(\delta^{1/3})$', 'FontSize', 25, 'Interpreter', 'latex');
  
legend(['\alpha=0.25'],['\alpha=0.50'],['\alpha=0.75']);
lgd = legend;
lgd.Location = 'northwest';
lgd.FontSize = 13;
lgd.FontWeight = 'bold';
hold(axes1,'off');




K = [200,400,800, 1200 1600,2000];
delta = 1./K;
err_25 = load('erru_tri_tri25').eu;
err_50 =  load('erru_tri_tri50').eu;
err_75 =  load('erru_tri_tri75').eu;
% err_100 = load('err_100').err;
test0 = delta.^(1/3)*0.65;
figure2 =  figure('Position',[0 500 500 380]);
axes1 = axes('Parent',figure2);
hold(axes1,'on');
set(axes1,'XMinorTick','on','XScale','log','YMinorTick','on','YScale','log','Fontsize',15,'FontWeight','bold');% xlim(axes1,[4e-6,4.5e-5]);
xlim(axes1,[0.0004925,0.0051]);
% ylim(axes1,[0.021144176165949,0.165566704349756]);
loglog(delta,err_25(1:end-1),'Marker','o','MarkerSize',10,'Color','#FF0000','LineStyle','--','LineWidth',2.5)
loglog(delta,err_50(1:end-1),'Marker','s','MarkerSize',10,'Color','#FF00FF','LineStyle','--','LineWidth',2.5)
loglog(delta,err_75(1:end-1),'Marker','d','MarkerSize',10,'Color','#0000FF','LineStyle','--','LineWidth',2.5)
% loglog(delta,err_100,'Marker','x','MarkerSize',8,'Color','#FF00FF','LineStyle','--','LineWidth',1.8)
loglog(delta,test0,'Linewidth',2,'MarkerSize',8,'LineStyle','--','Color','black')
text(1.5e-3, 0.06, '$O(\delta^{1/3})$', 'FontSize', 25, 'Interpreter', 'latex');
 
% legend('$r=1/\alpha$','$r=2/\alpha$','$r=3/\alpha$','$N^{-1}$','$N^{-2}$','FontSize',10,'interpreter','latex')
% 
%     ylabel('$H^1$-error','FontSize',13,'interpreter','latex');
  xlabel('$\delta$','FontSize',20,'interpreter','latex');
title('Convergence rate of    $\|U_{h,\gamma}^{0,\delta}(q^*)-v^\dagger\|_{L^2(\Omega)}/\|v^\dagger\|_{L^2(\Omega)}$','Fontsize',13,'interpreter','latex')

legend(['\alpha=0.25'],['\alpha=0.50'],['\alpha=0.75']);
lgd = legend;
lgd.Location = 'northwest';
lgd.FontSize = 13;
lgd.FontWeight = 'bold';
hold(axes1,'off');
saveas(figure2,'rateu_tri_tri.png')
saveas(figure1,'rateq_tri_tri.png')


==> pics/fig_con_con.m <==
  figure1 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure1);
    hold(axes1,'on');
    Q=load('Q_con1').Q_sol;
    X=load('X_con1').XH;
      Y=load('Y_con1').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
    
title('  $\delta=1e-2$','Fontsize',20,'interpreter','latex')

    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');




     figure2 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure2);
    hold(axes1,'on');
    Q=load('Q_con2').Q_sol;
    X=load('X_con2').XH;
      Y=load('Y_con2').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
    title('  $\delta=2e-3$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


     figure3 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure3);
    hold(axes1,'on');
    Q=load('Q_con3').Q_sol;
    X=load('X_con3').XH;
      Y=load('Y_con3').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
     title('  $\delta=4e-4$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


    figure4 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure4);
    hold(axes1,'on');
    u=load('u_con1').u_sol;
    X=load('X_con1').XH;
      Y=load('Y_con1').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
        title('  $\delta=1e-2$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');




     figure5 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure5);
    hold(axes1,'on');
    u=load('u_con2').u_sol;
    X=load('X_con2').XH;
      Y=load('Y_con2').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
        title('  $\delta=2e-3$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


     figure6 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure6);
    hold(axes1,'on');
    u=load('u_con3').u_sol;
    X=load('X_con3').XH;
      Y=load('Y_con3').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    title('  $\delta=4e-4$','Fontsize',20,'interpreter','latex')
    view(axes1,[-30 50]);
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


saveas(figure1,'Q_con_1.png')
saveas(figure2,'Q_con_2.png')
saveas(figure3,'Q_con_3.png')
saveas(figure4,'u_con_1.png')
saveas(figure5,'u_con_2.png')
saveas(figure6,'u_con_3.png')





==> pics/fig_dis_con.m <==
  figure1 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure1);
    hold(axes1,'on');
    Q=load('Q_dis_con1').Q_sol;
    X=load('X_dis_con1').XH;
      Y=load('Y_dis_con1').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
    
title('  $\delta=1e-2$','Fontsize',20,'interpreter','latex')

    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');




     figure2 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure2);
    hold(axes1,'on');
    Q=load('Q_dis_con2').Q_sol;
    X=load('X_dis_con2').XH;
      Y=load('Y_dis_con2').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
    title('  $\delta=2e-3$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


     figure3 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure3);
    hold(axes1,'on');
    Q=load('Q_dis_con3').Q_sol;
    X=load('X_dis_con3').XH;
      Y=load('Y_dis_con3').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
     title('  $\delta=4e-4$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


    figure4 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure4);
    hold(axes1,'on');
    u=load('u_dis_con1').u_sol;
    X=load('X_dis_con1').XH;
      Y=load('Y_dis_con1').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
        title('  $\delta=1e-2$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');




     figure5 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure5);
    hold(axes1,'on');
    u=load('u_dis_con2').u_sol;
    X=load('X_dis_con2').XH;
      Y=load('Y_dis_con2').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
        title('  $\delta=2e-3$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


     figure6 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure6);
    hold(axes1,'on');
    u=load('u_dis_con3').u_sol;
    X=load('X_dis_con3').XH;
      Y=load('Y_dis_con3').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    title('  $\delta=4e-4$','Fontsize',20,'interpreter','latex')
    view(axes1,[-30 50]);
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


saveas(figure1,'Q_dis_con_1.png')
saveas(figure2,'Q_dis_con_2.png')
saveas(figure3,'Q_dis_con_3.png')
saveas(figure4,'u_dis_con_1.png')
saveas(figure5,'u_dis_con_2.png')
saveas(figure6,'u_dis_con_3.png')





==> pics/fig_dis_dis.m <==
  figure1 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure1);
    hold(axes1,'on');
    Q=load('Q_dis_dis1').Q_sol;
    X=load('X_dis_dis1').XH;
      Y=load('Y_dis_dis1').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
    
title('  $\delta=1e-2$','Fontsize',20,'interpreter','latex')

    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');




     figure2 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure2);
    hold(axes1,'on');
    Q=load('Q_dis_dis2').Q_sol;
    X=load('X_dis_dis2').XH;
      Y=load('Y_dis_dis2').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
    title('  $\delta=2e-3$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


     figure3 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure3);
    hold(axes1,'on');
    Q=load('Q_dis_dis3').Q_sol;
    X=load('X_dis_dis3').XH;
      Y=load('Y_dis_dis3').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
     title('  $\delta=4e-4$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


    figure4 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure4);
    hold(axes1,'on');
    u=load('u_dis_dis1').u_sol;
    X=load('X_dis_dis1').XH;
      Y=load('Y_dis_dis1').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
        title('  $\delta=1e-2$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');




     figure5 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure5);
    hold(axes1,'on');
    u=load('u_dis_dis2').u_sol;
    X=load('X_dis_dis2').XH;
      Y=load('Y_dis_dis2').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
        title('  $\delta=2e-3$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


     figure6 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure6);
    hold(axes1,'on');
    u=load('u_dis_dis3').u_sol;
    X=load('X_dis_dis3').XH;
      Y=load('Y_dis_dis3').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    title('  $\delta=4e-4$','Fontsize',20,'interpreter','latex')
    view(axes1,[-30 50]);
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


saveas(figure1,'Q_dis_dis_1.png')
saveas(figure2,'Q_dis_dis_2.png')
saveas(figure3,'Q_dis_dis_3.png')
saveas(figure4,'u_dis_dis_1.png')
saveas(figure5,'u_dis_dis_2.png')
saveas(figure6,'u_dis_dis_3.png')





==> pics/fig_dis_tri.m <==
  figure1 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure1);
    hold(axes1,'on');
    Q=load('Q_dis_tri1').Q_sol;
    X=load('X_dis_tri1').XH;
      Y=load('Y_dis_tri1').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
    
title('  $\delta=1e-2$','Fontsize',20,'interpreter','latex')

    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');




     figure2 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure2);
    hold(axes1,'on');
    Q=load('Q_dis_tri2').Q_sol;
    X=load('X_dis_tri2').XH;
      Y=load('Y_dis_tri2').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
    title('  $\delta=2e-3$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


     figure3 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure3);
    hold(axes1,'on');
    Q=load('Q_dis_tri3').Q_sol;
    X=load('X_dis_tri3').XH;
      Y=load('Y_dis_tri3').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
     title('  $\delta=4e-4$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


    figure4 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure4);
    hold(axes1,'on');
    u=load('u_dis_tri1').u_sol;
    X=load('X_dis_tri1').XH;
      Y=load('Y_dis_tri1').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
        title('  $\delta=1e-2$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');




     figure5 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure5);
    hold(axes1,'on');
    u=load('u_dis_tri2').u_sol;
    X=load('X_dis_tri2').XH;
      Y=load('Y_dis_tri2').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
        title('  $\delta=2e-3$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


     figure6 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure6);
    hold(axes1,'on');
    u=load('u_dis_tri3').u_sol;
    X=load('X_dis_tri3').XH;
      Y=load('Y_dis_tri3').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    title('  $\delta=4e-4$','Fontsize',20,'interpreter','latex')
    view(axes1,[-30 50]);
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


saveas(figure1,'Q_dis_tri_1.png')
saveas(figure2,'Q_dis_tri_2.png')
saveas(figure3,'Q_dis_tri_3.png')
saveas(figure4,'u_dis_tri_1.png')
saveas(figure5,'u_dis_tri_2.png')
saveas(figure6,'u_dis_tri_3.png')





==> pics/fig_tri.m <==
  figure1 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure1);
    hold(axes1,'on');
    Q=load('Q_tri1').Q_sol;
    X=load('X_tri1').XH;
      Y=load('Y_tri1').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
    
title('  $\delta=1e-2$','Fontsize',20,'interpreter','latex')

    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');




     figure2 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure2);
    hold(axes1,'on');
    Q=load('Q_tri2').Q_sol;
    X=load('X_tri2').XH;
      Y=load('Y_tri2').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
    title('  $\delta=2e-3$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


     figure3 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure3);
    hold(axes1,'on');
    Q=load('Q_tri3').Q_sol;
    X=load('X_tri3').XH;
      Y=load('Y_tri3').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
     title('  $\delta=4e-4$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


    figure4 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure4);
    hold(axes1,'on');
    u=load('u_tri1').u_sol;
    X=load('X_tri1').XH;
      Y=load('Y_tri1').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
        title('  $\delta=1e-2$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');




     figure5 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure5);
    hold(axes1,'on');
    u=load('u_tri2').u_sol;
    X=load('X_tri2').XH;
      Y=load('Y_tri2').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
        title('  $\delta=2e-3$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


     figure6 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure6);
    hold(axes1,'on');
    u=load('u_tri3').u_sol;
    X=load('X_tri3').XH;
      Y=load('Y_tri3').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    title('  $\delta=4e-4$','Fontsize',20,'interpreter','latex')
    view(axes1,[-30 50]);
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


saveas(figure1,'Q_tri_1.png')
saveas(figure2,'Q_tri_2.png')
saveas(figure3,'Q_tri_3.png')
saveas(figure4,'u_tri_1.png')
saveas(figure5,'u_tri_2.png')
saveas(figure6,'u_tri_3.png')





==> pics/fig_tri_dis.m <==
  figure1 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure1);
    hold(axes1,'on');
    Q=load('Q_tri_dis1').Q_sol;
    X=load('X_tri_dis1').XH;
      Y=load('Y_tri_dis1').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
    
title('  $\delta=1e-2$','Fontsize',20,'interpreter','latex')

    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');




     figure2 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure2);
    hold(axes1,'on');
    Q=load('Q_tri_dis2').Q_sol;
    X=load('X_tri_dis2').XH;
      Y=load('Y_tri_dis2').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
    title('  $\delta=2e-3$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


     figure3 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure3);
    hold(axes1,'on');
    Q=load('Q_tri_dis3').Q_sol;
    X=load('X_tri_dis3').XH;
      Y=load('Y_tri_dis3').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
     title('  $\delta=4e-4$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


    figure4 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure4);
    hold(axes1,'on');
    u=load('u_tri_dis1').u_sol;
    X=load('X_tri_dis1').XH;
      Y=load('Y_tri_dis1').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
        title('  $\delta=1e-2$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');




     figure5 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure5);
    hold(axes1,'on');
    u=load('u_tri_dis2').u_sol;
    X=load('X_tri_dis2').XH;
      Y=load('Y_tri_dis2').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
        title('  $\delta=2e-3$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


     figure6 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure6);
    hold(axes1,'on');
    u=load('u_tri_dis3').u_sol;
    X=load('X_tri_dis3').XH;
      Y=load('Y_tri_dis3').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    title('  $\delta=4e-4$','Fontsize',20,'interpreter','latex')
    view(axes1,[-30 50]);
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


saveas(figure1,'Q_tri_dis_1.png')
saveas(figure2,'Q_tri_dis_2.png')
saveas(figure3,'Q_tri_dis_3.png')
saveas(figure4,'u_tri_dis_1.png')
saveas(figure5,'u_tri_dis_2.png')
saveas(figure6,'u_tri_dis_3.png')





==> pics/fig_tri_tri.m <==
  figure1 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure1);
    hold(axes1,'on');
    Q=load('Q_tri_tri1').Q_sol;
    X=load('X_tri_tri1').XH;
      Y=load('Y_tri_tri1').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
    
title('  $\delta=1e-2$','Fontsize',20,'interpreter','latex')

    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');




     figure2 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure2);
    hold(axes1,'on');
    Q=load('Q_tri_tri2').Q_sol;
    X=load('X_tri_tri2').XH;
      Y=load('Y_tri_tri2').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
    title('  $\delta=2e-3$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


     figure3 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure3);
    hold(axes1,'on');
    Q=load('Q_tri_tri3').Q_sol;
    X=load('X_tri_tri3').XH;
      Y=load('Y_tri_tri3').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,Q,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
     title('  $\delta=4e-4$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


    figure4 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure4);
    hold(axes1,'on');
    u=load('u_tri_tri1').u_sol;
    X=load('X_tri_tri1').XH;
      Y=load('Y_tri_tri1').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
        title('  $\delta=1e-2$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');




     figure5 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure5);
    hold(axes1,'on');
    u=load('u_tri_tri2').u_sol;
    X=load('X_tri_tri2').XH;
      Y=load('Y_tri_tri2').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    view(axes1,[-30 50]);
        title('  $\delta=2e-3$','Fontsize',20,'interpreter','latex')
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


     figure6 =  figure('Position',[0 0 500 380]);
    colormap(cool);
    axes1 = axes('Parent',figure6);
    hold(axes1,'on');
    u=load('u_tri_tri3').u_sol;
    X=load('X_tri_tri3').XH;
      Y=load('Y_tri_tri3').YH;
%     QQ = reshape(q(X,Y),[nn,1]);

    surf(X,Y,u,'Parent',axes1,'FaceColor','interp',...
    'EdgeColor','none');
    ylabel('Y','FontWeight','bold');
    xlabel('X','FontWeight','bold');
%     zlim(axes1,[0,2]);
    title('  $\delta=4e-4$','Fontsize',20,'interpreter','latex')
    view(axes1,[-30 50]);
    hold(axes1,'off');
    set(axes1,'FontSize',12,'FontWeight','bold');


saveas(figure1,'Q_tri_tri_1.png')
saveas(figure2,'Q_tri_tri_2.png')
saveas(figure3,'Q_tri_tri_3.png')
saveas(figure4,'u_tri_tri_1.png')
saveas(figure5,'u_tri_tri_2.png')
saveas(figure6,'u_tri_tri_3.png')





==> pics/iter_plot.m <==
clear;clc;close all
N =50;
K = [0.25,0.5,0.75];
fig = zeros(N,length(K));
for i = 1:length(K)
    al= K(i);
    err = load(['conv_iter_01_02_' num2str(100*al)]).Iter;
    len = length(err);
    I = zeros(N,1);
    if len<N
        I(1:len) = err;
        I(len+1:end) = err(end);
    else
        I(1:N) = err(1:N);
    end
    fig(:,i) = I;
end
 fig(27:end,3)= fig(26,3);
figure1 =  figure('Position',[0 0 500 380]);
axes1 = axes('Parent',figure1);
hold(axes1,'on');
set(axes1,'FontSize',16,'FontWeight','bold','XMinorTick','on','YMinorTick',...
    'on','YScale','log','XTick',[1 6 11 16 21 26 31 36],'XTickLabel',[0 5 10 15 20 25 30 35]);
xlim(axes1,[1,41]);
% plot(1:N,fig(:,1),'Marker','o','MarkerSize',8,'LineWidth',1.8,'Color','#FF0000','MarkerIndices',linspace(1,41,11));

% ylim(axes1,[5*1e-2,1]);
plot(1:N,fig(:,1),'Marker','o','MarkerSize',8,'LineWidth',1.8,'Color','#FF0000','MarkerIndices',linspace(1,41,21));
plot(1:N,fig(:,2),'Marker','s','MarkerSize',8,'LineWidth',1.8,'Color','#00FF00','MarkerIndices',linspace(1,41,21));
plot(1:N,fig(:,3),'Marker','d','MarkerSize',8,'LineWidth',1.8,'Color','#0000FF','MarkerIndices',linspace(1,41,21));
% plot(1:N,fig(:,4),'Marker','x','MarkerSize',8,'LineWidth',1.8,'Color','#FF00FF');
  title('  $T_2=0.2$','Fontsize',20,'interpreter','latex')
  legend('  $\alpha=0.25$','  $\alpha=0.5$','  $\alpha=0.75$','Fontsize',20,'interpreter','latex')
 
% legend(['\alpha=0.25'],['\alpha=0.50'],['\alpha=0.75']);
lgd = legend;
lgd.Location = 'best';
lgd.FontSize = 20;
lgd.FontWeight = 'bold';
hold(axes1,'off');




N =50;
K = [0.25,0.5,0.75];
fig = zeros(N,length(K));
for i = 1:length(K)
    al= K(i);
    err = load(['conv_iter_01_2_' num2str(100*al)]).Iter;
    len = length(err);
    I = zeros(N,1);
    if len<N
        I(1:len) = err;
        I(len+1:end) = err(end);
    else
        I(1:N) = err(1:N);
    end
    fig(:,i) = I;
end
fig(19:end,2)=fig(18,2);
fig(13:end,3)=fig(12,3);
figure2 = figure('Position',[0 0 500 380]);
axes1 = axes('Parent',figure2);
hold(axes1,'on');
set(axes1,'FontSize',16,'FontWeight','bold','XMinorTick','on','YMinorTick',...
    'on','YScale','log','XTick',[1 6 11 16 21 26],'XTickLabel',[0 5 10 15 20 25]);
xlim(axes1,[1,31]);
% ylim(axes1,[5*1e-2,1]);
plot(1:N,fig(:,1),'Marker','o','MarkerSize',8,'LineWidth',1.8,'Color','#FF0000','MarkerIndices',linspace(1,31,16));
plot(1:N,fig(:,2),'Marker','s','MarkerSize',8,'LineWidth',1.8,'Color','#00FF00','MarkerIndices',linspace(1,31,16));
plot(1:N,fig(:,3),'Marker','d','MarkerSize',8,'LineWidth',1.8,'Color','#0000FF','MarkerIndices',linspace(1,31,16));
% plot(1:N,fig(:,4),'Marker','x','MarkerSize',8,'LineWidth',1.8,'Color','#FF00FF');
 title('  $T_2=2$','Fontsize',20,'interpreter','latex')
 legend('  $\alpha=0.25$','  $\alpha=0.5$','  $\alpha=0.75$','Fontsize',20,'interpreter','latex')

% legend(['\alpha=0.25'],['\alpha=0.50'],['\alpha=0.75']);
lgd = legend;
lgd.Location = 'best';
lgd.FontSize = 20;
lgd.FontWeight = 'bold';
hold(axes1,'off');



 N =50;
K = [1,2,3, 4];
fig = zeros(N,length(K));
for i = 1:length(K)
    al= K(i);
    err = load(['conv_iter_al05_' num2str(i)]).Iter;
    len = length(err);
    I = zeros(N,1);
    if len<N
        I(1:len) = err;
        I(len+1:end) = err(end);
    else
        I(1:N) = err(1:N);
    end
    fig(:,i) = I;
end





figure3 = figure('Position',[0 0 500 380]);
axes1 = axes('Parent',figure3);
hold(axes1,'on');
set(axes1,'FontSize',16,'FontWeight','bold','XMinorTick','on','YMinorTick',...
    'on','YScale','log','XTick',[1 6 11 16 21 26 31 36 41],'XTickLabel',[0 5 10 15 20 25 30 35 40]);
xlim(axes1,[1,41]);
% ylim(axes1,[5*1e-2,1]);
plot(1:N,fig(:,2),'Marker','o','MarkerSize',8,'LineWidth',1.8,'Color','#FF0000','MarkerIndices',linspace(1,49,25));

plot(1:N,fig(:,3),'Marker','s','MarkerSize',8,'LineWidth',1.8,'Color','#00FF00','MarkerIndices',linspace(1,49,25));
plot(1:N,fig(:,4),'Marker','d','MarkerSize',8,'LineWidth',1.8,'Color','#0000FF','MarkerIndices',linspace(1,49,25));
% plot(1:N,fig(:,4),'Marker','d','MarkerSize',8,'LineWidth',1.8,'Color','#FF0000','MarkerIndices',linspace(1,31,16));
 title('  $\alpha=0.5$','Fontsize',20,'interpreter','latex')
 
% plot(1:N,fig(:,4),'Marker','x','MarkerSize',8,'LineWidth',1.8,'Color','#FF00FF');
% legend(['T_2=0.01'],['T_2=0.1'],['T_2=0.2']);
 legend('  $T_2=0.01$','  $T_2=0.1$','  $T_2=0.2$','Fontsize',20,'interpreter','latex')

lgd = legend;
lgd.Location = 'best';
lgd.FontSize = 20;
lgd.FontWeight = 'bold';
hold(axes1,'off');



saveas(figure1,'Conv_iter_01_02.png')
saveas(figure2,'Conv_iter_01_2.png')
saveas(figure3,'Conv_iter_al05.png')

==> pics/iter_plot_tri.m <==
clear;clc;close all
N =100;
K = [0.25,0.5,0.75];
fig = zeros(N,length(K));
for i = 1:length(K)
    al= K(i);
    err = load(['conv_iter_P2P1_01_02_tri' num2str(100*al)]).Iter;
    len = length(err);
    I = zeros(N,1);
    if len<N
        I(1:len) = err;
        I(len+1:end) = err(end);
    else
        I(1:N) = err(1:N);
    end
    fig(:,i) = I;
end
%  fig(26:end,3)= fig(25,3);
%   fig(31:end,2)= fig(30,2);
figure1 =  figure('Position',[0 0 700 550]);
axes1 = axes('Parent',figure1);
hold(axes1,'on');
set(axes1,'FontSize',18,'FontWeight','bold','XMinorTick','on','YMinorTick',...
    'on','YScale','log','XTick',[1 6 11 16 21 26 31],'XTickLabel',[0 5 10 15 20 25 30],'YTick',[0.05 0.1 1],'YTickLabel',[0.05 0.1 1]);
xlim(axes1,[1,33]);
ylim(axes1,[5e-2,1]);
% plot(1:N,fig(:,1),'Marker','o','MarkerSize',10,'LineWidth',3,'Color','#FF0000','MarkerIndices',linspace(1,41,11));

% ylim(axes1,[5*1e-2,1]); #FF0000''#0000FF'
plot(1:N,fig(:,1),'Marker','o','MarkerSize',10,'LineWidth',3,'Color','#FF0000','MarkerIndices',linspace(1,33,17));
plot(1:N,fig(:,2),'Marker','s','MarkerSize',10,'LineWidth',3,'Color','#FF00FF','MarkerIndices',linspace(1,33,17));
plot(1:N,fig(:,3),'Marker','d','MarkerSize',10,'LineWidth',3,'Color','#0000FF','MarkerIndices',linspace(1,33,17));
% plot(1:N,fig(:,4),'Marker','x','MarkerSize',10,'LineWidth',3,'Color','#FF00FF');
% title('  $T_2=0.2$','Fontsize',25,'interpreter','latex')
legend('$\alpha=0.25$','  $\alpha=0.5$','  $\alpha=0.75$','Fontsize',20,'interpreter','latex')

% legend(['\alpha=0.25'],['\alpha=0.50'],['\alpha=0.75']);
lgd = legend;
lgd.Location = 'best';
lgd.FontSize = 25;
lgd.FontWeight = 'bold';
hold(axes1,'off');




% 
K = [0.25,0.5,0.75];
fig = zeros(N,length(K));
for i = 1:length(K)
    al= K(i);
    err = load(['conv_iter_P2P1_01_2_tri' num2str(100*al)]).Iter;
    len = length(err);
    I = zeros(N,1);
    if len<N
        I(1:len) = err;
        I(len+1:end) = err(end);
    else
        I(1:N) = err(1:N);
    end
    fig(:,i) = I;
end
% fig(11:end,2)=fig(10,2);
% fig(8:end,3)=fig(7,3);
figure2=  figure('Position',[0 0 700 550]);
axes1 = axes('Parent',figure2);
hold(axes1,'on');
set(axes1,'FontSize',18,'FontWeight','bold','XMinorTick','on','YMinorTick',...
    'on','YScale','log','XTick',[1 3  5 7 9],'XTickLabel',[0 2 4 6 8],'YTick',[0.04 0.1 1],'YTickLabel',[0.04 0.1 1]);
xlim(axes1,[1,11]);
% ylim(axes1,[4.5e-2,1]);
ylim(axes1,[4e-2,1]);
plot(1:N,fig(:,1),'Marker','o','MarkerSize',10,'LineWidth',3,'Color','#FF0000');
plot(1:N,fig(:,2),'Marker','s','MarkerSize',10,'LineWidth',3,'Color','#FF00FF');
plot(1:N,fig(:,3),'Marker','d','MarkerSize',10,'LineWidth',3,'Color','#0000FF');
% plot(1:N,fig(:,4),'Marker','x','MarkerSize',10,'LineWidth',3,'Color','#FF00FF');
%  title('  $T_2=2$','Fontsize',25,'interpreter','latex')
 legend('  $\alpha=0.25$','  $\alpha=0.5$','  $\alpha=0.75$','Fontsize',20,'interpreter','latex')

% legend(['\alpha=0.25'],['\alpha=0.50'],['\alpha=0.75']);
lgd = legend;
lgd.Location = 'best';
lgd.FontSize = 25;
lgd.FontWeight = 'bold';
hold(axes1,'off');



N=100;
K = [1 2,3, 4];
fig = zeros(N,length(K));
for i= 1:length(K)
    % al= K(i);
    al= K(i);
    %     if i==1
    %    err = load(['conv_iter_P2P1_al05_01001']).Iter;
    % elseif i==2
    %       err = load(['conv_iter_P2P1_al05_0101']).Iter;
    % elseif i==3
    %      err = load(['conv_iter_P2P1_al05_0102']).Iter;
    % else 
    %     err = load(['conv_iter_P2P1_al05_011']).Iter;
    %     end

 err = load(['conv_iter_P2P1_al05_01_tri' num2str(i)]).Iter;
    % err = load(['conv_iter_P2P1_al05_tri' num2str(i)]).Iter;
    len = length(err);
    I = zeros(N,1);
    if len<N
        I(1:len) = err;
        I(len+1:end) = err(end);
    else
        I(1:N) = err(1:N);
    end
    fig(:,i) = I;
end

fig(14:end,4)=fig(13,4);
fig(38:end,3)=fig(37,3);
figT05 = zeros(N,length(K));
for i= 1:length(K)
    % al= K(i);
    al= K(i);
    %     if i==1
    %    err = load(['conv_iter_P2P1_al05_05001']).Iter;
    % elseif i==2
    %       err = load(['conv_iter_P2P1_al05_0501']).Iter;
    % elseif i==3
    %      err = load(['conv_iter_P2P1_al05_0502']).Iter;
    % else 
    %     err = load(['conv_iter_P2P1_al05_051']).Iter;
    %     end

 err = load(['conv_iter_P2P1_al05_05_tri' num2str(i)]).Iter;
    % err = load(['conv_iter_P2P1_al05_tri' num2str(i)]).Iter;
    len = length(err);
    I = zeros(N,1);
    if len<N
        I(1:len) = err;
        I(len+1:end) = err(end);
    else
        I(1:N) = err(1:N);
    end
    figT05(:,i) = I;
end

% figT05 = zeros(N,length(K));
% for i= 1:length(K)
%     al= K(i);
%         if i==1
%        err = load(['conv_iter_P2P1_al05_tri_T105_001']).Iter;
%     elseif i==2
%           err = load(['conv_iter_P2P1_al05_tri_T105_01']).Iter;
%     elseif i==3
%          err = load(['conv_iter_P2P1_al05_tri_T105_02']).Iter;
%     else 
%         err = load(['conv_iter_P2P1_al05_tri_T105_10']).Iter;
%         end
% 
%     % err = load(['conv_iter_P2P1_al05_tri_T105_' num2str(i)]).Iter;
%     len = length(err);
%     I = zeros(N,1);
%     if len<N
%         I(1:len) = err;
%         I(len+1:end) = err(end);
%     else
%         I(1:N) = err(1:N);
%     end
%     figT05(:,i) = I;
% end



% fig(32:end,4)=fig(31,4);

figure3 = figure('Position',[0 0 700 550]);
axes1 = axes('Parent',figure3);
hold(axes1,'on');
set(axes1,'FontSize',18,'FontWeight','bold','XMinorTick','on','YMinorTick',...
    'on','YScale','log','XTick',[1   11 21 31  41 51 61  81 ],'XTickLabel',[0  10  20  30 40 50 60  80 ],'YTick',[0.04 0.1 0.5 1],'YTickLabel',[0.04 0.1 0.5 1]);
xlim(axes1,[1,63]);
ylim(axes1,[4e-2,1]);
plot(1:N,fig(:,1),'Marker','o','MarkerSize',10,'LineWidth',3,'Color','#00FFFF','MarkerIndices',linspace(1,100,34));

plot(1:N,fig(:,2),'Marker','s','MarkerSize',10,'LineWidth',3,'Color','#FF0000','MarkerIndices',linspace(1,89,23));
plot(1:N,fig(:,3),'Marker','d','MarkerSize',10,'LineWidth',3,'Color','#FF00FF','MarkerIndices',linspace(1,89,23));
plot(1:N,fig(:,4),'Marker','>','MarkerSize',10,'LineWidth',3,'Color','#0000FF','MarkerIndices',linspace(1,89,23));

plot(1:N,figT05(:,1),'Marker','o','MarkerSize',10,'LineWidth',3,'Color','#A2142F','LineStyle','--','MarkerIndices',linspace(1,89,23));
% 
plot(1:N,figT05(:,2),'Marker','s','MarkerSize',10,'LineWidth',3,'Color','#7E2F8E','LineStyle','--','MarkerIndices',linspace(1,89,23));
plot(1:N,figT05(:,3),'Marker','d','MarkerSize',10,'LineWidth',3,'Color','#0072BD','LineStyle','--','MarkerIndices',linspace(1,89,23));
plot(1:N,figT05(:,4),'Marker','>','MarkerSize',10,'LineWidth',3,'Color','#4DBEEE','LineStyle','--','MarkerIndices',linspace(1,100,34));


%  title('  $\alpha=0.5$','Fontsize',25,'interpreter','latex')

% plot(1:N,fig(:,4),'Marker','x','MarkerSize',10,'LineWidth',3,'Color','#FF00FF');
% legend(['T_2=0.01'],['T_2=0.1'],['T_2=0.2']);
 % legend('$(T_1,T_2)=(0.1,0.01)$, $T_2=0.01$','$T_1=0.1$,   $T_2=0.1$','$T_1=0.1$,  $T_2=0.2$','$T_1=0.1$, $T_2=1$','$T_1=0.5$, $T_2=0.01$','$T_1=0.5$,   $T_2=0.1$','$T_1=0.5$,  $T_2=0.2$','$T_1=0.5$, $T_2=1$','Fontsize',30,'interpreter','latex','NumColumns',2)
 legend('$(T_1,T_2)=(0.1,0.01)$','$(T_1,T_2)=(0.1,0.1)$','$(T_1,T_2)=(0.1,0.2)$','$(T_1,T_2)=(0.1,1)$','$(T_1,T_2)=(0.5,0.01)$','$(T_1,T_2)=(0.5,0.1)$','$(T_1,T_2)=(0.5,0.2)$','$(T_1,T_2)=(0.5,1)$','Fontsize',30,'interpreter','latex','NumColumns',2)

lgd = legend;
lgd.Location = 'best';
lgd.FontSize = 21.5;
lgd.FontWeight = 'bold';
hold(axes1,'off');
% 
% 

saveas(figure1,'Conv_iter_01_02.png')
saveas(figure2,'Conv_iter_01_2.png')
saveas(figure3,'Conv_iter_al05.png')
